Field dependence of electronic recoil signals in a dual-phase liquid xenon time projection chamber

We present measurements of light and charge signals in a dual-phase time projection chamber at electric fields varying from 10 V/cm up to 500 V/cm and at zero field using 511 keV gamma rays from a $^{22}$Na source. We determine the drift velocity, electron lifetime, diffusion constant, and light and charge yields at 511 keV as a function of the electric field. In addition, we fit the scintillation pulse shape to an effective exponential model, showing a decay time of 43.5 ns at low field that decreases to 25 ns at high fields.

==> anc/fig5a.txt <==
# FIGURE 5A OF "FIELD DEPENDENCE OF ELECTRONIC RECOIL SIGNALS IN A DUAL-PHASE
#               LIQUID XENON TIME PROJECTION CHAMBER"
# E. HOGENBIRK ET AL. 
#
Field (V/cm)	dField (V/cm)	v_d (mm/us)	dv_d (mm/us)
500.22	32.17	1.716	0.037
404.38	30.81	1.662	0.036
308.55	29.69	1.604	0.035
212.71	28.84	1.531	0.033
164.79	28.53	1.484	0.032
116.88	28.29	1.408	0.030
92.92	28.20	1.311	0.028
54.12	3.15	1.107	0.067
29.76	3.06	0.654	0.039
15.15	3.01	0.371	0.022


==> anc/fig5b.txt <==
# FIGURE 5B OF "FIELD DEPENDENCE OF ELECTRONIC RECOIL SIGNALS IN A DUAL-PHASE
#               LIQUID XENON TIME PROJECTION CHAMBER"
# E. HOGENBIRK ET AL. 
# ONLY CORRECTED LIFETIME
# 
Field (V/cm)	dField (V/cm)	tau (us)	dtau (us)
492.47	5.27	49.71	1.52
395.06	4.75	53.92	0.99
297.65	4.25	54.16	0.97
200.23	3.78	60.09	1.26
151.53	3.56	57.63	2.25
102.82	3.35	58.67	1.62
78.47	3.25	59.08	1.57
54.12	3.15	56.47	1.84
29.76	3.06	54.99	1.29
15.15	3.01	51.18	2.14


==> anc/fig5c.txt <==
# FIGURE 5C OF "FIELD DEPENDENCE OF ELECTRONIC RECOIL SIGNALS IN A DUAL-PHASE
#               LIQUID XENON TIME PROJECTION CHAMBER"
# E. HOGENBIRK ET AL. 
# 
Field (V/cm)	dField (V/cm)	D (cm2/s)	dD (cm2/s)
492.47	5.27	19.46	0.64
395.06	4.75	22.02	1.06
297.65	4.25	22.47	1.17
200.23	3.78	24.16	0.88
151.53	3.56	26.20	1.49
102.82	3.35	31.17	0.63
78.47	3.25	37.66	0.69
54.12	3.15	46.19	7.42
29.76	3.06	63.65	14.57
15.15	3.01	82.50	30.04


==> anc/fig5d.txt <==
# FIGURE 5D OF "FIELD DEPENDENCE OF ELECTRONIC RECOIL SIGNALS IN A DUAL-PHASE
#               LIQUID XENON TIME PROJECTION CHAMBER"
# E. HOGENBIRK ET AL. 
# 
Field (V/cm)	dField (V/cm)	LY (gamma/keV)	dLY (gamma/keV)
492.47	5.27	24.67	0.11
395.06	4.75	25.83	0.12
297.65	4.25	27.73	0.12
200.23	3.78	30.57	0.14
151.53	3.56	32.78	0.15
102.82	3.35	36.85	0.14
78.47	3.25	39.88	0.15
54.12	3.15	42.78	0.15
29.76	3.06	47.92	0.13
15.15	3.01	50.85	0.17
0.14	0.10	53.51	0.16


==> anc/fig5e.txt <==
# FIGURE 5E OF "FIELD DEPENDENCE OF ELECTRONIC RECOIL SIGNALS IN A DUAL-PHASE
#               LIQUID XENON TIME PROJECTION CHAMBER"
# E. HOGENBIRK ET AL. 
# 
Field (V/cm)	dField (V/cm)	QY (e-/keV)	dQY (e-/keV)
492.47	5.27	48.43	0.94
395.06	4.75	47.74	0.86
297.65	4.25	46.62	0.74
200.23	3.78	40.83	0.57
151.53	3.56	39.90	1.02
102.82	3.35	36.73	0.54
78.47	3.25	32.91	0.91
54.12	3.15	29.99	1.19
29.76	3.06	25.26	0.92
15.15	3.01	17.71	0.72


==> anc/fig8a.txt <==
# FIGURE 8A OF "FIELD DEPENDENCE OF ELECTRONIC RECOIL SIGNALS IN A DUAL-PHASE
#               LIQUID XENON TIME PROJECTION CHAMBER"
# E. HOGENBIRK ET AL. 
#
Field (V/cm)	dField (V/cm)	t3_eff (ns)	dt3_eff (ns)
492.47	5.27	25.23	0.49
395.06	4.75	25.57	0.34
297.65	4.25	26.09	0.31
200.23	3.78	27.26	0.22
151.53	3.56	28.80	0.28
102.82	3.35	31.33	0.22
78.47	3.25	33.61	0.23
54.12	3.15	36.93	0.14
29.76	3.06	42.23	0.21
15.15	3.01	43.68	0.19
0.14	0.10	43.26	0.18


==> anc/fig8b.txt <==
# FIGURE 8B OF "FIELD DEPENDENCE OF ELECTRONIC RECOIL SIGNALS IN A DUAL-PHASE
#               LIQUID XENON TIME PROJECTION CHAMBER"
# E. HOGENBIRK ET AL. 
#
Field (V/cm)	dField (V/cm)	f_s	df_s
492.47	5.27	0.126	0.018
395.06	4.75	0.117	0.018
297.65	4.25	0.099	0.015
200.23	3.78	0.070	0.014
151.53	3.56	0.057	0.013
102.82	3.35	0.039	0.011
78.47	3.25	0.030	0.011
54.12	3.15	0.028	0.010
29.76	3.06	0.032	0.007
15.15	3.01	0.031	0.006
0.14	0.10	0.026	0.008

